An Energy-based, always Index $\le1$ and Structurally Amenable Electrical Circuit Model

Combining three themes: port-Hamiltonian energy-based modelling, structural analysis as used in the circuit world, and structural analysis of general differential-algebraic equations, we form a new model for electrical circuits, the compact port-Hamiltonian equations. They have remarkable simplicity and symmetry, and always have index at most 1 and other good numerical properties. The method has been implemented in Matlab. We give proofs and numerical results.

==> images/daefcnmyloop3CpH_mm.m <==
function hdaefcn = daefcnmyloop3CpH_mm(P)
ev = P.edge.getval;
hdaefcn = @daefcn;
  function [f,y] = daefcn(t,x,xp)
  %Function to specify circuit myloop3 for ode15i.
  % Formulation: CpH Model 2, independent, nonlinear, control input-output form.
  % Tree [10, 12, 3, 14, 5, 7, 4, 6], cotree [1, 2, 8, 9, 11, 13, 15]
  % DAE variables x(1:9)=[qC3 vG4 iR5 vG6 iR7 φL9 φL11 qC14 vG15], output y(1:6)=[vI1 vI2 vI8 iV10 iV12 vI13]

  %Constitutive relations
  v1 = 0;                       i1 = ev{1}(t);
  v2 = 0;                       i2 = ev{2}(t);
  v3 = x(1)/ev{3};              i3 = xp(1);
  v4 = x(2);                    i4 = ev{4}*x(2);
  v5 = ev{5}*x(3);              i5 = x(3);
  v6 = x(4);                    i6 = ev{6}*x(4);
  v7 = ev{7}*x(5);              i7 = x(5);
  v8 = 0;                       i8 = ev{8}(t);
  v9 = xp(6);                   i9 = x(6)/ev{9};
  v10 = ev{10}(t);               i10 = 0;
  v11 = xp(7);                   i11 = x(7)/ev{11};
  v12 = ev{12}(t);               i12 = 0;
  v13 = 0;                       i13 = ev{13}(t);
  v14 = x(8)/ev{14};             i14 = xp(8);
  v15 = x(9);                    i15 = ev{15}*x(9);

  % Dirac structure, CpH form
  f = zeros(9,1); y = zeros(6,1);
  y(1) =  v1-v3;
  y(2) =  v2+v3+v4;
  f(1) = i3+i1-i2-i15;
  f(2) = i4-i2;
  f(3) = i5-i15;
  f(4) = i6+i8-i9-i15;
  f(5) = i7-i9;
  y(3) =  v8-v6;
  f(6) =  v9+v7+v6;
  y(4) = i10-i15;
  f(7) =  v11+v12+v14;
  y(5) = i12-i11-i13+i15;
  y(6) =  v13+v12+v14;
  f(8) = i14-i11-i13+i15;
  f(9) =  v15+v10-v12+v3-v14+v5+v6;
  y = -y; %to get sign of output right
  end
  end


